zkay v0.2: Practical Data Privacy for Smart Contracts

Recent work introduces zkay, a system for specifying and enforcing data privacy in smart contracts. While the original prototype implementation of zkay (v0.1) demonstrates the feasibility of the approach, its proof-of-concept implementation suffers from severe limitations such as insecure encryption and lack of important language features. In this report, we present zkay v0.2, which addresses its predecessor's limitations. The new implementation significantly improves security, usability, modularity, and performance of the system. In particular, zkay v0.2 supports state-of-the-art asymmetric and hybrid encryption, introduces many new language features (such as function calls, private control flow, and extended type support), allows for different zk-SNARKs backends, and reduces both compilation time and on-chain costs.

==> zkay_lexer.py <==
# -*- coding: utf-8 -*-
"""
    This is a modification of
    pygments.lexers.solidity
    ~~~~~~~~~~~~~~~~~~~~~~~~

    Lexer for the Solidity language.

    :copyright: Copyright (c) 2016-2019 Noel Maersk
    :license: BSD
    
    All rights reserved.

    Redistribution and use in source and binary forms, with or without
    modification, are permitted provided that the following conditions are
    met:

    * Redistributions of source code must retain the above copyright
    notice, this list of conditions and the following disclaimer.

    * Redistributions in binary form must reproduce the above copyright
    notice, this list of conditions and the following disclaimer in the
    documentation and/or other materials provided with the distribution.

    THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
    "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
    LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
    A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
    OWNER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
    SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
    LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
    DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
    THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
    (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
    OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
"""

import re

from pygments.lexer import RegexLexer, include, bygroups, default, using, \
    this, words, combined
from pygments.token import Text, Comment, Operator, Keyword, Name, String, \
    Number, Punctuation, Other

__all__ = ['ZkayLexer']


class ZkayLexer(RegexLexer):
    """
    For Solidity source code.
    """

    name = 'Zkay'
    aliases = ['zkay']
    filenames = ['*.sol', '*.zkay']
    mimetypes = []

    flags = re.DOTALL | re.UNICODE | re.MULTILINE

    def type_names(prefix, sizerange):
        """
        Helper for type name generation, like: bytes1 .. bytes32
        """
        namelist = []
        for i in sizerange: namelist.append(prefix + str(i))
        return tuple(namelist)

    def type_names_mn(prefix, sizerangem, sizerangen):
        """
        Helper for type name generation, like: fixed0x8 .. fixed0x256
        """
        lm = []
        ln = []
        namelist = []

        # construct lists out of ranges
        for i in sizerangem: lm.append(i)
        for i in sizerangen: ln.append(i)

        # sizes (in bits) are valid if (%8 == 0) and (m+n <= 256)
        # first condition is covered by passing proper sizerange{m,n}
        validpairs = [tuple([m,n]) for m in lm for n in ln if m+n<=256]
        for i in validpairs:
            namelist.append(prefix + str(i[0]) + 'x' + str(i[1]))

        return tuple(namelist)


    tokens = {
        'assembly': [
            include('comments'),
            include('numbers'),
            include('strings'),
            include('whitespace'),

            (r'\{', Punctuation, '#push'),
            (r'\}', Punctuation, '#pop'),
            (r'[(),]', Punctuation),
            (r':=|=:', Operator),
            (r'(let)(\s*)(\w*\b)', bygroups(Operator.Word, Text, Name.Variable)),
            (r'(\w*\b)(\:[^=])', bygroups(Name.Label, Punctuation)),

            (r'if\b', Keyword.Reserved),

            # evm instructions
            (r'(stop|add|mul|sub|div|sdiv|mod|smod|addmod|mulmod|exp|'
             r'signextend|lt|gt|slt|sgt|eq|iszero|and|or|xor|not|byte|'
             r'keccak256|sha3|address|balance|origin|caller|'
             r'callvalue|calldataload|calldatasize|calldatacopy|'
             r'codesize|codecopy|gasprice|extcodesize|extcodecopy|'
             r'blockhash|coinbase|timestamp|number|difficulty|gaslimit|'
             r'pop|mload|mstore|mstore8|sload|sstore|for|switch|'
             r'jump|jumpi|pc|msize|gas|jumpdest|push1|push2|'
             r'push32|dup1|dup2|dup16|swap1|swap2|swap16|log0|log1|log4|'
             r'create|call|callcode|return|delegatecall|suicide|'
             r'returndatasize|returndatacopy|staticcall|revert|invalid)\b',
             Name.Function),

            # everything else is either a local/external var, or label
            ('[a-zA-Z_]\w*', Name)
        ],
        # TODO: Yul parsing (not implemented ATM)
        #'yul': [],
        'natspec': [
            (r'@(author|dev|notice|param|return|title)\b', Comment.Special),
        ],
        'comment-parse-single': [
            include('natspec'),
            (r'\n', Comment.Single, '#pop'),
            (r'[^\n]', Comment.Single),
        ],
        'comment-parse-multi': [
            include('natspec'),
            (r'[^*/]', Comment.Multiline),
            (r'\*/', Comment.Multiline, '#pop'),
            (r'[*/]', Comment.Multiline),
        ],
        'comments': [
            (r'//', Comment.Single, 'comment-parse-single'),
            (r'/[*]', Comment.Multiline, 'comment-parse-multi'),
        ],
        'keywords-other': [
            (words(('for', 'in', 'while', 'do', 'break', 'return',
                    'returns', 'continue', 'if', 'else', 'throw',
                    'new', 'delete', 'try', 'catch'),
                   suffix=r'\b'), Keyword),

            (r'assembly\b', Keyword, 'assembly'),

            (words(('contract', 'interface', 'enum', 'event', 'function',
                    'constructor', 'library', 'mapping', 'modifier',
                    'struct', 'var'),
                   suffix=r'\b'), Keyword.Declaration),

            (r'(import|using)\b', Keyword.Namespace),

            # pragmas are not pragmatic in their formatting :/
            (r'pragma( experimental| solidity|)\b', Keyword.Reserved),
            # misc keywords
            (r'(_|as|constant|default|from|is)\b', Keyword.Reserved),
            (r'emit\b', Keyword.Reserved),
            # built-in modifier
            (r'payable\b', Keyword.Reserved),
            # variable location specifiers
            (r'(memory|storage)\b', Keyword.Reserved),
            # method visibility specifiers
            (r'(external|internal|private|public)\b', Keyword.Reserved),
            # event parameter specifiers
            (r'(anonymous|indexed)\b', Keyword.Reserved),
            # added in solc v0.4.0, not covered elsewhere
            (r'(abstract|pure|static|view)\b', Keyword.Reserved),
            # access to contracts' codes and name
            (r'type\(.*\)\.(creationCode|runtimeCode|name)\b', Keyword.Reserved),

            # reserved for future use since solc v0.5.0
            (words(('alias', 'apply', 'auto', 'copyof', 'define', 'immutable',
                    'implements', 'macro', 'mutable', 'override', 'partial',
                    'promise', 'reference', 'sealed', 'sizeof', 'supports',
                    'typedef', 'unchecked'),
                   suffix=r'\b'), Keyword.Reserved),
            # reserved for future use since solc v0.6.0
            (r'virtual\b', Keyword.Reserved),

            # built-in constants
            (r'(true|false)\b', Keyword.Constant),
            (r'(wei|finney|szabo|ether)\b', Keyword.Constant),
            (r'(seconds|minutes|hours|days|weeks|years)\b', Keyword.Constant),
        ],
        'keywords-types': [
            (words(('address', 'bool', 'byte', 'bytes', 'int', 'fixed',
                    'string', 'ufixed', 'uint'),
                   suffix=r'\b|@'), Keyword.Type),

            (words(type_names('int', range(8, 256+1, 8)),
                   suffix=r'\b|@'), Keyword.Type),
            (words(type_names('uint', range(8, 256+1, 8)),
                   suffix=r'\b|@'), Keyword.Type),
            (words(type_names('bytes', range(1, 32+1)),
                   suffix=r'\b|@'), Keyword.Type),
            (words(type_names_mn('fixed', range(8, 256+1, 8), range(0, 80+1, 1)),
                   suffix=r'\b'), Keyword.Type),
            (words(type_names_mn('ufixed', range(8, 256+1, 8), range(0, 80+1, 1)),
                   suffix=r'\b'), Keyword.Type),
        ],
        'keywords-nested': [
            (r'abi\.encode(|Packed|WithSelector|WithSignature)\b', Name.Builtin),
            (r'block\.(blockhash|coinbase|difficulty|gaslimit|hash|number|timestamp)\b', Name.Builtin),
            (r'msg\.(data|gas|sender|value)\b', Name.Builtin),
            (r'tx\.(gasprice|origin)\b', Name.Builtin),
        ],
        'numbers': [
            (r'0[xX][0-9a-fA-F]+', Number.Hex),
            (r'[0-9][0-9]*\.[0-9]+([eE][0-9]+)?', Number.Float),
            (r'[0-9]+([eE][0-9]+)?', Number.Integer),
        ],
        'string-parse-common': [
            # escapes
            (r'\\(u[0-9a-fA-F]{4}|x..|[^x])', String.Escape),
            # almost everything else is plain characters
            (r'[^\\"\'\n]+', String),
            # line continuation
            (r'\\\n', String),
            # stray backslash
            (r'\\', String)
        ],
        'string-parse-double': [
            (r'"', String, '#pop'),
            (r"'", String)
        ],
        'string-parse-single': [
            (r"'", String, '#pop'),
            (r'"', String)
        ],
        'strings': [
            # hexadecimal string literals
            (r"hex'[0-9a-fA-F]+'", String),
            (r'hex"[0-9a-fA-F]+"', String),
            # usual strings
            (r'"', String, combined('string-parse-common',
                                    'string-parse-double')),
            (r"'", String, combined('string-parse-common',
                                    'string-parse-single'))
        ],
        'whitespace': [
            (r'\s+', Text)
        ],
        'root': [
            include('comments'),
            include('keywords-types'),
            include('keywords-nested'),
            include('keywords-other'),
            include('numbers'),
            include('strings'),
            include('whitespace'),

            (r'\+\+|--|\*\*|\?|:|~|&&|\|\||=>|==?|!=?|'
             r'(<<|>>>?|[-<>+*%&|^/])=?', Operator),

            (r'[{(\[;,]', Punctuation),
            (r'[})\].]', Punctuation),

            # compiler built-ins
            (r'(this|super|me|all)\b', Name.Builtin),
            (r'selector\b', Name.Builtin),

            # receive/fallback functions
            (r'(receive|fallback)\b', Keyword.Function),

            # like block.hash and msg.gas in `keywords-nested`
            (r'(blockhash|gasleft)\b', Name.Function),

            # actually evm instructions, should be Name.Function?..
            (r'(balance|now)\b', Name.Builtin),
            (r'(selfdestruct|suicide)\b', Name.Builtin),

            # processed into many-instructions
            (r'(send|transfer|call|callcode|delegatecall)\b', Name.Function),
            (r'(assert|revert|require)\b', Name.Function),
            (r'push\b', Name.Function),

            # built-in functions and/or precompiles
            (r'(addmod|ecrecover|keccak256|mulmod|ripemd160|sha256|sha3)\b',
             Name.Function),

            # everything else is a var/function name
            ('[a-zA-Z_]\w*', Name)
        ] # 'root'
    } # tokens

